DeLF: Designing Learning Environments with Foundation Models

Reinforcement learning (RL) offers a capable and intuitive structure for the fundamental sequential decision-making problem. Despite impressive breakthroughs, it can still be difficult to employ RL in practice in many simple applications. In this paper, we try to address this issue by introducing a method for designing the components of the RL environment for a given, user-intended application. We provide an initial formalization for the problem of RL component design, that concentrates on designing a good representation for observation and action space. We propose a method named DeLF: Designing Learning Environments with Foundation Models, that employs large language models to design and codify the user's intended learning scenario. By testing our method on four different learning environments, we demonstrate that DeLF can obtain executable environment codes for the corresponding RL problems.

==> grid_world_env.py <==
import gymnasium as gym
import numpy as np
from gym.spaces import Discrete, Box

class KeyLockEnv(gym.Env):
    metadata = {'render.modes': ['human']}

    def __init__(self, grid_size=8):
        super(KeyLockEnv, self).__init__()

        # Grid size
        self.grid_size = grid_size

        # Observation space: Agent's pos (x, y), Key's pos (x, y), Lock's pos (x, y), Key status, Lock status
        self.observation_space = Box(low=0, high=grid_size, shape=(8,), dtype=np.int32)

        # Action space: 0 = Move North, 1 = Move South, 2 = Move East, 3 = Move West, 4 = Pick Up Key, 5 = Open Lock
        self.action_space = Discrete(6)

        # Initialize state
        self.state = None
        self.reset()

    def _perform_transition(self, action):
        # Update the agent's position based on the action
        if action == 0 and self.state[1] > 0:  # Move North
            self.state[1] -= 1
        elif action == 1 and self.state[1] < self.grid_size - 1:  # Move South
            self.state[1] += 1
        elif action == 2 and self.state[0] < self.grid_size - 1:  # Move East
            self.state[0] += 1
        elif action == 3 and self.state[0] > 0:  # Move West
            self.state[0] -= 1
        elif action == 4:  # Pick Up Key
            if self.state[0] == self.state[2] and self.state[1] == self.state[3]:
                self.state[6] = 1  # Key is picked up
        elif action == 5:  # Open Lock
            if self.state[0] == self.state[4] and self.state[1] == self.state[5] and self.state[6] == 1:
                self.state[7] = 1  # Lock is opened

        return self.state

    def _get_reward(self, action, observation, terminated):
        # Simple reward function
        if terminated:
            return 100  # High reward for completing the task
        elif action == 4 and observation[6] == 1:
            return 10  # Reward for picking up the key
        elif action == 5 and observation[7] == 1:
            return 50  # Reward for opening the lock
        return -1  # Small penalty for each step

    def _is_terminated(self):
        # The episode terminates when the lock is opened
        return self.state[7] == 1

    def _get_info(self):
        # Additional info about the environment
        return {}

    def step(self, action):
        observation = self._perform_transition(action)
        terminated = self._is_terminated()
        reward = self._get_reward(action, observation, terminated)
        info = self._get_info()

        return observation, reward, terminated, info

    def reset(self, seed=None, options=None):
        super().reset(seed=seed)

        # Randomly place the agent, key, and lock in the grid
        positions = np.random.choice(self.grid_size * self.grid_size, 3, replace=False)
        self.state = np.array([positions[0] % self.grid_size, positions[0] // self.grid_size,  # Agent's position
                               positions[1] % self.grid_size, positions[1] // self.grid_size,  # Key's position
                               positions[2] % self.grid_size, positions[2] // self.grid_size,  # Lock's position
                               0,  # Key's status (not picked up)
                               0])  # Lock's status (not opened)

        return self.state, self._get_info()
